HAM: Hybrid Associations Models for Sequential Recommendation

Sequential recommendation aims to identify and recommend the next few items for a user that the user is most likely to purchase/review, given the user's purchase/rating trajectories. It becomes an effective tool to help users select favorite items from a variety of options. In this manuscript, we developed hybrid associations models (HAM) to generate sequential recommendations using three factors: 1) users' long-term preferences, 2) sequential, high-order and low-order association patterns in the users' most recent purchases/ratings, and 3) synergies among those items. HAM uses simplistic pooling to represent a set of items in the associations, and element-wise product to represent item synergies of arbitrary orders. We compared HAM models with the most recent, state-of-the-art methods on six public benchmark datasets in three different experimental settings. Our experimental results demonstrate that HAM models significantly outperform the state of the art in all the experimental settings, with an improvement as much as 46.6%. In addition, our run-time performance comparison in testing demonstrates that HAM models are much more efficient than the state-of-the-art methods, and are able to achieve significant speedup as much as 139.7 folds.

==> plots/CDs/Move.sh <==
#!/bin/bash

mv ../../../../../Downloads/HGN_fig/CDs/xaxis4all.txt x-avg.txt
mv ../../../../../Downloads/HGN_fig/CDs/yaxis4all.txt y-avg.txt
mv ../../../../../Downloads/HGN_fig/CDs/xaxis4most_frequent_20\%.txt x-most-0-20.txt
mv ../../../../../Downloads/HGN_fig/CDs/xaxis4most_frequent_20\%-40\%.txt x-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/CDs/xaxis4least_frequent_20\%-40\%.txt x-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/CDs/xaxis4least_frequent_20\%.txt x-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/CDs/yaxis4least_frequent_20\%.txt y-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/CDs/yaxis4least_frequent_20\%-40\%.txt y-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/CDs/yaxis4most_frequent_20\%-40\%.txt y-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/CDs/yaxis4most_frequent_20\%.txt y-most-0-20.txt

paste x-most-0-20.txt y-most-0-20.txt > most-0-20.txt
paste x-most-20-40.txt y-most-20-40.txt > most-20-40.txt

paste x-least-0-20.txt y-least-0-20.txt > least-0-20.txt
paste x-least-20-40.txt y-least-20-40.txt > least-20-40.txt

paste x-avg.txt y-avg.txt > avg.txt



==> plots/Comics/Move.sh <==
#!/bin/bash

mv ../../../../../Downloads/HGN_fig/Comics/xaxis4all.txt x-avg.txt
mv ../../../../../Downloads/HGN_fig/Comics/yaxis4all.txt y-avg.txt
mv ../../../../../Downloads/HGN_fig/Comics/xaxis4most_frequent_20\%.txt x-most-0-20.txt
mv ../../../../../Downloads/HGN_fig/Comics/xaxis4most_frequent_20\%-40\%.txt x-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/Comics/xaxis4least_frequent_20\%-40\%.txt x-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/Comics/xaxis4least_frequent_20\%.txt x-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/Comics/yaxis4least_frequent_20\%.txt y-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/Comics/yaxis4least_frequent_20\%-40\%.txt y-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/Comics/yaxis4most_frequent_20\%-40\%.txt y-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/Comics/yaxis4most_frequent_20\%.txt y-most-0-20.txt

paste x-most-0-20.txt y-most-0-20.txt > most-0-20.txt
paste x-most-20-40.txt y-most-20-40.txt > most-20-40.txt

paste x-least-0-20.txt y-least-0-20.txt > least-0-20.txt
paste x-least-20-40.txt y-least-20-40.txt > least-20-40.txt

paste x-avg.txt y-avg.txt > avg.txt



==> plots/data_distribution/Move.sh <==
#!/bin/bash

mv ../../../../../Downloads/HGN_fig/distribution/xaxis4CDs.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/yaxis4CDs.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/xaxis4Comics.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/yaxis4Comics.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/xaxis4ml1m.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/yaxis4ml1m.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/xaxis4ml20m.txt ./
mv ../../../../../Downloads/HGN_fig/distribution/yaxis4ml20m.txt ./

paste xaxis4ml1m.txt yaxis4ml1m.txt > ml1m.txt
paste xaxis4ml20m.txt yaxis4ml20m.txt > ml20m.txt
paste xaxis4CDs.txt yaxis4CDs.txt > CDs.txt
paste xaxis4Comics.txt yaxis4Comics.txt > Comics.txt


==> plots/ml1m/Move.sh <==
#!/bin/bash

mv ../../../../../Downloads/HGN_fig/ml1m/xaxis4all.txt x-avg.txt
mv ../../../../../Downloads/HGN_fig/ml1m/yaxis4all.txt y-avg.txt
mv ../../../../../Downloads/HGN_fig/ml1m/xaxis4most_frequent_20\%.txt x-most-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml1m/xaxis4most_frequent_20\%-40\%.txt x-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml1m/xaxis4least_frequent_20\%-40\%.txt x-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml1m/xaxis4least_frequent_20\%.txt x-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml1m/yaxis4least_frequent_20\%.txt y-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml1m/yaxis4least_frequent_20\%-40\%.txt y-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml1m/yaxis4most_frequent_20\%-40\%.txt y-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml1m/yaxis4most_frequent_20\%.txt y-most-0-20.txt

paste x-most-0-20.txt y-most-0-20.txt > most-0-20.txt
paste x-most-20-40.txt y-most-20-40.txt > most-20-40.txt

paste x-least-0-20.txt y-least-0-20.txt > least-0-20.txt
paste x-least-20-40.txt y-least-20-40.txt > least-20-40.txt

paste x-avg.txt y-avg.txt > avg.txt



==> plots/ml20m/Move.sh <==
#!/bin/bash

mv ../../../../../Downloads/HGN_fig/ml20m/xaxis4all.txt x-avg.txt
mv ../../../../../Downloads/HGN_fig/ml20m/yaxis4all.txt y-avg.txt
mv ../../../../../Downloads/HGN_fig/ml20m/xaxis4most_frequent_20\%.txt x-most-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml20m/xaxis4most_frequent_20\%-40\%.txt x-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml20m/xaxis4least_frequent_20\%-40\%.txt x-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml20m/xaxis4least_frequent_20\%.txt x-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml20m/yaxis4least_frequent_20\%.txt y-least-0-20.txt
mv ../../../../../Downloads/HGN_fig/ml20m/yaxis4least_frequent_20\%-40\%.txt y-least-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml20m/yaxis4most_frequent_20\%-40\%.txt y-most-20-40.txt
mv ../../../../../Downloads/HGN_fig/ml20m/yaxis4most_frequent_20\%.txt y-most-0-20.txt

paste x-most-0-20.txt y-most-0-20.txt > most-0-20.txt
paste x-most-20-40.txt y-most-20-40.txt > most-20-40.txt

paste x-least-0-20.txt y-least-0-20.txt > least-0-20.txt
paste x-least-20-40.txt y-least-20-40.txt > least-20-40.txt

paste x-avg.txt y-avg.txt > avg.txt



==> results/t_test.py <==
import numpy as np
import sys
from scipy import stats
import pdb

f = sys.argv[1]

matrix = np.loadtxt(f, delimiter = ',')
results_Caser = matrix[:,0]
results_SAS   = matrix[:,1]
results_HGN   = matrix[:,2]
results_HAM   = matrix[:,4]
results_xHAM  = matrix[:,5]

sXC, pXC = stats.wilcoxon(results_xHAM, results_Caser)
sXS, pXS = stats.wilcoxon(results_xHAM, results_SAS)
sXG, pXG = stats.wilcoxon(results_xHAM, results_HGN)
sXA, pXA = stats.wilcoxon(results_xHAM, results_HAM)

mRC = np.delete(matrix, 3, 0)
results_SAS_C  = mRC[:,1]
results_xHAM_C = mRC[:,5]
sXSC, pXSC = stats.wilcoxon(results_xHAM_C, results_SAS_C)

mRB = np.delete(matrix, 1, 0)
results_SAS_B  = mRB[:,1]
results_xHAM_B = mRB[:,5]
sXSB, pXSB = stats.wilcoxon(results_xHAM_B, results_SAS_B)

mRBC = np.delete(mRC, 1, 0)
results_SAS_BC  = mRBC[:,1]
results_xHAM_BC = mRBC[:,5]
sXSBC, pXSBC = stats.wilcoxon(results_xHAM_BC, results_SAS_BC)

print("xHAM and Caser, statistics: %.3f, p_value: %.3f" % (sXC, pXC))
print("xHAM and SASRec, statistics: %.3f, p_value: %.3f" % (sXS, pXS))
print("xHAM and SASRec - B, statistics: %.3f, p_value: %.3f" % (sXSB, pXSB))
print("xHAM and HGN, statistics: %.3f, p_value: %.3f" % (sXG, pXG))
print("xHAM and HAM, statistics: %.3f, p_value: %.3f" % (sXA, pXA))
print("%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%")
print("xHAM and SASRec - C, statistics: %.3f, p_value: %.3f" % (sXSC, pXSC))
print("xHAM and SASRec - B - C, statistics: %.3f, p_value: %.3f" % (sXSBC, pXSBC))

